Designing a Binary Clock using logic gates

Wristwatches have been a common fashion accessory addition for several people. However, the concept of using a seven-segment digital display or sometimes, even an analog indicator hasn't changed for a number of years. This project aims to test and design a binary clock, also referred to as 32, 16, 8, 4, 2, 1 clock or even 8, 4, 2, 1 clock (due to their display configuration), that could change this everlasting display for watches. Specifically, digital logic and design engineers would find interest in this topic due to the sophistication involved in reading-out the time. This project will do so using by showing each decimal digit of sexagesimal time as a binary value. This design will be primarily functioning on logic gates and would involve the use of several basic components that include, but are not limited to, integrated circuits (or ICs), Light-emitting diodes (LEDs), and resistors.

==> Main Paper/arduino.c <==
void setup()
{
	//initialize digital pin 13 as an output
	pinMode(13,OUTPUT);
}

// the loop function runs over and over again forever
void loop()
{
	digitalwrite(13,HIGH); // turn the LED on (HIGH is the volatage level)
	delay(500); // wait for a second
	digitalwrite(13,LOW); // turn the LED off (LOW is the voltage level)
	delay(500); // wait for a second 
}
